Optical design concept of the CMB-S4 large-aperture telescopes and cameras

CMB-S4 -- the next-generation ground-based cosmic microwave background (CMB) experiment - will significantly advance the sensitivity of CMB measurements and improve our understanding of the origin and evolution of the universe. CMB-S4 will deploy large-aperture telescopes fielding hundreds of thousands of detectors at millimeter wavelengths. We present the baseline optical design concept of the large-aperture CMB-S4 telescopes, which consists of two optical configurations: (i) a new off-axis, three-mirror, free-form anastigmatic design and (ii) the existing coma-corrected crossed-Dragone design. We also present an overview of the optical configuration of the array of silicon optics cameras that will populate the focal plane with 85 diffraction-limited optics tubes covering up to 9 degrees of field of view, up to $1.1 \, \rm mm$ in wavelength. We describe the computational optimization methods that were put in place to implement the families of designs described here and give a brief update on the current status of the design effort.

==> SPIE-2022-gallardo_arxiv/hex_plot/camera_bands.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import RegularPolygon
from matplotlib.patches import Patch
from matplotlib.collections import PatchCollection
import numpy as np
import pandas as pd


def mk_hex_integer_colors(x, y,
                          cam_str,
                          show=True,
                          fig_title='',
                          plot_fname=None,
                          show_number=False
                          ):
    x = np.array(x)
    y = np.array(y)
    color_dict = {"ULF": "tab:red",
                  "LF": "tab:orange",
                  "MF": "tab:green",
                  "HF": "tab:purple"}
    rotation = 0
    patches = []

    fig, ax = plt.subplots(figsize=[4, 4.5])
    for j in range(len(x)):
        x_coord, y_coord = x[j], y[j]
        config = j + 1

        cam_type = cam_str[j]
        color = "%s" % color_dict[cam_str[j]]
        p = RegularPolygon([x_coord, y_coord], 6, 107, rotation,
                           facecolor=color,
                           edgecolor='gray')
        patches.append(p)
        ax.add_patch(p)

    min_max_space = 1.12
    plt.xlim([x.min()*min_max_space, x.max()*min_max_space])
    plt.ylim([y.min()*min_max_space, y.max()*min_max_space])

    for j in range(len(x)):
        st = "$%s$" % cam_str[j]
        plt.text(x[j], y[j],
                 st,
                 ha='center', va='center', color='black',
                 size=7,
                 )
        if show_number:
            plt.text(x[j]+60, y[j]+60, "%i" %(df.config.values[j]),
                     size=7)

    cam_types, cam_counts = np.unique(z_colors,
                                      return_counts=True)

    legend_elements = [Patch(facecolor=color_dict[cam_types[j]],
                        label="%s: %i" % (cam_types[j], cam_counts[j]))
                             for j in range(len(cam_types))]
    plt.legend(handles=legend_elements,
               loc='lower center',
               ncol=4,
               prop={'size':7},
               bbox_to_anchor=[0.5, 0.05],
               bbox_transform=fig.transFigure)
    ax.set_aspect('equal')
    plt.axis('off')
    plt.xlabel("x [mm]")
    plt.ylabel("y [mm]")
    plt.tight_layout()
    if show:
        plt.show()
        plt.close()
    else:
        assert plot_fname is not None
        plt.savefig("%s.pdf" % plot_fname)
        plt.close()


df = pd.read_csv('85cam_groups.csv')
df.sort_values(by=['config'], inplace=True)

df_bands = pd.read_csv('./camera_bands.csv')
show = False


x, y = df.x.values, df.y.values
z_colors = df_bands.TMA.values
mk_hex_integer_colors(x, y, z_colors,
                      plot_fname="TMA_band_layout",
                      show=show)

z_colors = df_bands.CD.values
mk_hex_integer_colors(x, y, z_colors,
                      plot_fname='CD_band_layout',
                      show=show)


==> hex_plot/camera_bands.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import RegularPolygon
from matplotlib.patches import Patch
from matplotlib.collections import PatchCollection
import numpy as np
import pandas as pd


def mk_hex_integer_colors(x, y,
                          cam_str,
                          show=True,
                          fig_title='',
                          plot_fname=None,
                          show_number=False
                          ):
    x = np.array(x)
    y = np.array(y)
    color_dict = {"ULF": "tab:red",
                  "LF": "tab:orange",
                  "MF": "tab:green",
                  "HF": "tab:purple"}
    rotation = 0
    patches = []

    fig, ax = plt.subplots(figsize=[4, 4.5])
    for j in range(len(x)):
        x_coord, y_coord = x[j], y[j]
        config = j + 1

        cam_type = cam_str[j]
        color = "%s" % color_dict[cam_str[j]]
        p = RegularPolygon([x_coord, y_coord], 6, 107, rotation,
                           facecolor=color,
                           edgecolor='gray')
        patches.append(p)
        ax.add_patch(p)

    min_max_space = 1.12
    plt.xlim([x.min()*min_max_space, x.max()*min_max_space])
    plt.ylim([y.min()*min_max_space, y.max()*min_max_space])

    for j in range(len(x)):
        st = "$%s$" % cam_str[j]
        plt.text(x[j], y[j],
                 st,
                 ha='center', va='center', color='black',
                 size=7,
                 )
        if show_number:
            plt.text(x[j]+60, y[j]+60, "%i" %(df.config.values[j]),
                     size=7)

    cam_types, cam_counts = np.unique(z_colors,
                                      return_counts=True)

    legend_elements = [Patch(facecolor=color_dict[cam_types[j]],
                        label="%s: %i" % (cam_types[j], cam_counts[j]))
                             for j in range(len(cam_types))]
    plt.legend(handles=legend_elements,
               loc='lower center',
               ncol=4,
               prop={'size':7},
               bbox_to_anchor=[0.5, 0.05],
               bbox_transform=fig.transFigure)
    ax.set_aspect('equal')
    plt.axis('off')
    plt.xlabel("x [mm]")
    plt.ylabel("y [mm]")
    plt.tight_layout()
    if show:
        plt.show()
        plt.close()
    else:
        assert plot_fname is not None
        plt.savefig("%s.pdf" % plot_fname)
        plt.close()


df = pd.read_csv('85cam_groups.csv')
df.sort_values(by=['config'], inplace=True)

df_bands = pd.read_csv('./camera_bands.csv')
show = False


x, y = df.x.values, df.y.values
z_colors = df_bands.TMA.values
mk_hex_integer_colors(x, y, z_colors,
                      plot_fname="TMA_band_layout",
                      show=show)

z_colors = df_bands.CD.values
mk_hex_integer_colors(x, y, z_colors,
                      plot_fname='CD_band_layout',
                      show=show)

